Addressing Fairness in Classification with a Model-Agnostic Multi-Objective Algorithm

The goal of fairness in classification is to learn a classifier that does not discriminate against groups of individuals based on sensitive attributes, such as race and gender. One approach to designing fair algorithms is to use relaxations of fairness notions as regularization terms or in a constrained optimization problem. We observe that the hyperbolic tangent function can approximate the indicator function. We leverage this property to define a differentiable relaxation that approximates fairness notions provably better than existing relaxations. In addition, we propose a model-agnostic multi-objective architecture that can simultaneously optimize for multiple fairness notions and multiple sensitive attributes and supports all statistical parity-based notions of fairness. We use our relaxation with the multi-objective architecture to learn fair classifiers. Experiments on public datasets show that our method suffers a significantly lower loss of accuracy than current debiasing algorithms relative to the unconstrained model.

==> figures/plots_pareto.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {
    "toc": true
   },
   "source": [
    "<h1>Table of Contents<span class=\"tocSkip\"></span></h1>\n",
    "<div class=\"toc\"><ul class=\"toc-item\"><li><span><a href=\"#Get-data\" data-toc-modified-id=\"Get-data-1\"><span class=\"toc-item-num\">1&nbsp;&nbsp;</span>Get data</a></span></li><li><span><a href=\"#Plot-configurations\" data-toc-modified-id=\"Plot-configurations-2\"><span class=\"toc-item-num\">2&nbsp;&nbsp;</span>Plot configurations</a></span></li><li><span><a href=\"#Plots-of-public-experiments\" data-toc-modified-id=\"Plots-of-public-experiments-3\"><span class=\"toc-item-num\">3&nbsp;&nbsp;</span>Plots of public experiments</a></span><ul class=\"toc-item\"><li><span><a href=\"#Adult-DDP\" data-toc-modified-id=\"Adult-DDP-3.1\"><span class=\"toc-item-num\">3.1&nbsp;&nbsp;</span>Adult DDP</a></span></li><li><span><a href=\"#Adult-DEO\" data-toc-modified-id=\"Adult-DEO-3.2\"><span class=\"toc-item-num\">3.2&nbsp;&nbsp;</span>Adult DEO</a></span></li><li><span><a href=\"#Compas-DDP\" data-toc-modified-id=\"Compas-DDP-3.3\"><span class=\"toc-item-num\">3.3&nbsp;&nbsp;</span>Compas DDP</a></span></li><li><span><a href=\"#Compas-DEO\" data-toc-modified-id=\"Compas-DEO-3.4\"><span class=\"toc-item-num\">3.4&nbsp;&nbsp;</span>Compas DEO</a></span></li><li><span><a href=\"#Dutch-DDP\" data-toc-modified-id=\"Dutch-DDP-3.5\"><span class=\"toc-item-num\">3.5&nbsp;&nbsp;</span>Dutch DDP</a></span></li><li><span><a href=\"#Dutch-DEO\" data-toc-modified-id=\"Dutch-DEO-3.6\"><span class=\"toc-item-num\">3.6&nbsp;&nbsp;</span>Dutch DEO</a></span></li><li><span><a href=\"#Celeb-DDP\" data-toc-modified-id=\"Celeb-DDP-3.7\"><span class=\"toc-item-num\">3.7&nbsp;&nbsp;</span>Celeb DDP</a></span></li><li><span><a href=\"#Celeb-DEO\" data-toc-modified-id=\"Celeb-DEO-3.8\"><span class=\"toc-item-num\">3.8&nbsp;&nbsp;</span>Celeb DEO</a></span></li></ul></li></ul></div>"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import matplotlib.colors as mcolors\n",
    "import seaborn as sns\n",
    "import numpy as np\n",
    "import pandas as pd\n",
    "\n",
    "%matplotlib inline"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Get data"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "file1 = 'plot1.txt'\n",
    "file2 = 'plot2.txt'\n",
    "df1 = pd.read_csv(file1, sep='&')\n",
    "df2 = pd.read_csv(file2, sep='&')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>algo</th>\n",
       "      <th>DDP</th>\n",
       "      <th>error</th>\n",
       "      <th>DEO</th>\n",
       "      <th>error.1</th>\n",
       "      <th>DDP.1</th>\n",
       "      <th>error.2</th>\n",
       "      <th>DEO.1</th>\n",
       "      <th>error.3</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>MF1</td>\n",
       "      <td>0.09 , 0.03</td>\n",
       "      <td>0.18 , 0.01</td>\n",
       "      <td>0.05 , 0.03</td>\n",
       "      <td>0.18 , 0.01</td>\n",
       "      <td>0.04 , 0.01</td>\n",
       "      <td>0.32 , 0.01</td>\n",
       "      <td>0.08 , 0.04</td>\n",
       "      <td>0.33 , 0.01</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>MF2</td>\n",
       "      <td>0.08 , 0.03</td>\n",
       "      <td>0.19 , 0.02</td>\n",
       "      <td>0.04 , 0.02</td>\n",
       "      <td>0.19 , 0.02</td>\n",
       "      <td>0.11 , 0.06</td>\n",
       "      <td>0.33 , 0.01</td>\n",
       "      <td>0.11 , 0.07</td>\n",
       "      <td>0.33 , 0.01</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>SFa</td>\n",
       "      <td>0.00 , 0.00</td>\n",
       "      <td>0.24 , 0.00</td>\n",
       "      <td>0.05 , 0.03</td>\n",
       "      <td>0.20 , 0.01</td>\n",
       "      <td>0.03 , 0.01</td>\n",
       "      <td>0.45 , 0.02</td>\n",
       "      <td>0.01 , 0.01</td>\n",
       "      <td>0.45 , 0.01</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>Zaf</td>\n",
       "      <td>0.20 , 0.01</td>\n",
       "      <td>0.18 , 0.00</td>\n",
       "      <td>0.09 , 0.06</td>\n",
       "      <td>0.20 , 0.02</td>\n",
       "      <td>0.03 , 0.01</td>\n",
       "      <td>0.42 , 0.01</td>\n",
       "      <td>0.21 , 0.06</td>\n",
       "      <td>0.33 , 0.02</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>Cot</td>\n",
       "      <td>0.00 , 0.00</td>\n",
       "      <td>0.24 , 0.00</td>\n",
       "      <td>0.06 , 0.04</td>\n",
       "      <td>0.20 , 0.01</td>\n",
       "      <td>0.04 , 0.02</td>\n",
       "      <td>0.40 , 0.01</td>\n",
       "      <td>0.01 , 0.01</td>\n",
       "      <td>0.45 , 0.02</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>Unc</td>\n",
       "      <td>0.19 , 0.01</td>\n",
       "      <td>0.17 , 0.00</td>\n",
       "      <td>0.18 , 0.03</td>\n",
       "      <td>0.17 , 0.00</td>\n",
       "      <td>0.20 , 0.02</td>\n",
       "      <td>0.32 , 0.01</td>\n",
       "      <td>0.23 , 0.05</td>\n",
       "      <td>0.32 , 0.03</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>Con</td>\n",
       "      <td>0.00 , 0.00</td>\n",
       "      <td>0.24 , 0.00</td>\n",
       "      <td>0.00 , 0.00</td>\n",
       "      <td>0.24 , 0.00</td>\n",
       "      <td>0.00 , 0.00</td>\n",
       "      <td>0.46 , 0.01</td>\n",
       "      <td>0.00 , 0.00</td>\n",
       "      <td>0.46 , 0.01</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "   algo             DDP              error             DEO           error.1  \\\n",
       "0  MF1     0.09 , 0.03     0.18 , 0.01        0.05 , 0.03     0.18 , 0.01      \n",
       "1  MF2    0.08 , 0.03       0.19 , 0.02      0.04 , 0.02       0.19 , 0.02     \n",
       "2  SFa     0.00 , 0.00        0.24 , 0.00     0.05 , 0.03       0.20 , 0.01    \n",
       "3  Zaf     0.20 , 0.01        0.18 , 0.00     0.09 , 0.06       0.20 , 0.02    \n",
       "4  Cot     0.00 , 0.00        0.24 , 0.00     0.06 , 0.04       0.20 , 0.01    \n",
       "5  Unc     0.19 , 0.01       0.17 , 0.00      0.18 , 0.03      0.17 , 0.00     \n",
       "6  Con     0.00 , 0.00        0.24 , 0.00     0.00 , 0.00       0.24 , 0.00    \n",
       "\n",
       "             DDP.1          error.2           DEO.1        error.3  \n",
       "0     0.04 , 0.01     0.32 , 0.01      0.08 , 0.04     0.33 , 0.01  \n",
       "1    0.11 , 0.06       0.33 , 0.01    0.11 , 0.07      0.33 , 0.01  \n",
       "2    0.03 , 0.01       0.45 , 0.02     0.01 , 0.01    0.45 , 0.01   \n",
       "3    0.03 , 0.01       0.42 , 0.01     0.21 , 0.06     0.33 , 0.02  \n",
       "4     0.04 , 0.02      0.40 , 0.01     0.01 , 0.01     0.45 , 0.02  \n",
       "5     0.20 , 0.02      0.32 , 0.01     0.23 , 0.05     0.32 , 0.03  \n",
       "6     0.00 , 0.00      0.46 , 0.01     0.00 , 0.00     0.46 , 0.01  "
      ]
     },
     "execution_count": 3,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "cols = list(df1.columns)\n",
    "#cols.remove('algo')\n",
    "df1.head(7)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "df1[['adult_ddp', 'adult_ddp_std']] = df1['DDP'].str.split(',', expand=True)\n",
    "df1[['adult_ddp_err', 'adult_ddp_err_std']] = df1['error'].str.split(',', expand=True)\n",
    "\n",
    "df1[['adult_deo', 'adult_deo_std']] = df1['DEO'].str.split(',', expand=True)\n",
    "df1[['adult_deo_err', 'adult_deo_err_std']] = df1['error.1'].str.split(',', expand=True)\n",
    "\n",
    "df1[['compas_ddp', 'compas_ddp_std']] = df1['DDP.1'].str.split(',', expand=True)\n",
    "df1[['compas_ddp_err', 'compas_ddp_err_std']] = df1['error.2'].str.split(',', expand=True)\n",
    "\n",
    "df1[['compas_deo', 'compas_deo_std']] = df1['DEO.1'].str.split(',', expand=True)\n",
    "df1[['compas_deo_err', 'compas_deo_err_std']] = df1['error.3'].str.split(',', expand=True)\n",
    "\n",
    "df1 = df1.drop(list(cols), axis=1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "df2[['dutch_ddp', 'dutch_ddp_std']] = df2['DDP'].str.split(',', expand=True)\n",
    "df2[['dutch_ddp_err', 'dutch_ddp_err_std']] = df2['error'].str.split(',', expand=True)\n",
    "\n",
    "df2[['dutch_deo', 'dutch_deo_std']] = df2['DEO'].str.split(',', expand=True)\n",
    "df2[['dutch_deo_err', 'dutch_deo_err_std']] = df2['error.1'].str.split(',', expand=True)\n",
    "\n",
    "df2[['celeb_ddp', 'celeb_ddp_std']] = df2['DDP.1'].str.split(',', expand=True)\n",
    "df2[['celeb_ddp_err', 'celeb_ddp_err_std']] = df2['error.2'].str.split(',', expand=True)\n",
    "\n",
    "df2[['celeb_deo', 'celeb_deo_std']] = df2['DEO.1'].str.split(',', expand=True)\n",
    "df2[['celeb_deo_err', 'celeb_deo_err_std']] = df2['error.3'].str.split(',', expand=True)\n",
    "\n",
    "df2 = df2.drop(list(cols), axis=1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "df1 = df1.applymap(lambda x: float(x))\n",
    "df2 = df2.applymap(lambda x: float(x))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Plot configurations"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "plt.rc('font',**{'family':'sans-serif','sans-serif':['Helvetica']})\n",
    "## for Palatino and other serif fonts use:\n",
    "plt.rc('font',**{'family':'serif','serif':['Palatino']})\n",
    "plt.rcParams['text.usetex'] = True\n",
    "\n",
    "SMALLEST = 12\n",
    "SMALL_SIZE = 20\n",
    "MEDIUM_SIZE = 24\n",
    "BIGGER_SIZE = 30\n",
    "\n",
    "MARKER_SIZE = 200\n",
    "CROSS_SIZE = 3000\n",
    "\n",
    "plt.rc('font', size=SMALL_SIZE)          # controls default text sizes\n",
    "plt.rc('axes', titlesize=BIGGER_SIZE, labelsize=MEDIUM_SIZE)     # fontsize of the axes title\n",
    "plt.rc('xtick', labelsize=SMALL_SIZE)    # fontsize of the tick labels\n",
    "plt.rc('ytick', labelsize=SMALL_SIZE)    # fontsize of the tick labels\n",
    "plt.rc('legend', fontsize=SMALLEST)    # legend fontsize\n",
    "plt.rc('figure', titlesize=MEDIUM_SIZE)  # fontsize of the figure title"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Plots of public experiments"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "label_ddp = ['Ours (DDP)', 'Ours (DDP+DEO)', 'SearchFair', 'Zafar', 'Cotter', 'Unconstrained', 'Constant']\n",
    "label_deo = ['Ours (DEO)', 'Ours (DDP+DEO)', 'SearchFair', 'Zafar', 'Cotter', 'Unconstrained', 'Constant']\n",
    "label_small = ['MF (s)', 'MF (m)', 'SF', 'Zaf', 'Cot', 'Unc', 'Con']"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Adult DDP"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "x = list(df1.adult_ddp_err)\n",
    "x_err = list(df1.adult_ddp_err_std)\n",
    "\n",
    "y = list(df1.adult_ddp)\n",
    "y_err = list(df1.adult_ddp_std)\n",
    "\n",
    "fig,ax=plt.subplots(1,1)\n",
    "\n",
    "for i, (x_, y_) in enumerate(zip(x, y)):\n",
    "    plt.scatter(x_, y_, c=[sns.color_palette(\"bright\", 7)[i]],\\\n",
    "                label=label_ddp[i], s=75, zorder=3)\n",
    "\n",
    "plt.errorbar(x=x, y=y, xerr=x_err, yerr=y_err, elinewidth=1, ecolor='gray',\\\n",
    "        zorder=0, fmt='none', marker='none')\n",
    "\n",
    "#plt.axis([0.10, 0.3, -0.01, 0.3])\n",
    "plt.xlim((0.10,0.3))\n",
    "plt.ylim((-0.01, 0.3))\n",
    "ax.set_xlabel('Error $\\downarrow$', fontsize=18)\n",
    "ax.set_ylabel('$|\\mathrm{DDP}|$ $\\downarrow$', fontsize=18)\n",
    "plt.legend(prop={'size':12},)\n",
    "plt.savefig('adult_ddp.pdf', bbox_inches='tight', dpi=300)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Adult DEO"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "x = list(df1.adult_deo_err)\n",
    "x_err = list(df1.adult_deo_err_std)\n",
    "\n",
    "y = list(df1.adult_deo)\n",
    "y_err = list(df1.adult_deo_std)\n",
    "\n",
    "fig,ax=plt.subplots(1,1)\n",
    "\n",
    "for i, (x_, y_) in enumerate(zip(x, y)):\n",
    "    plt.scatter(x_, y_, c=[sns.color_palette(\"bright\", 7)[i]],\\\n",
    "                label=label_deo[i], s=75, zorder=3)\n",
    "\n",
    "plt.errorbar(x=x, y=y, xerr=x_err, yerr=y_err, elinewidth=1, ecolor='gray',\\\n",
    "             zorder=0, fmt='none', marker='none')\n",
    "\n",
    "#plt.axis([0.10, 0.3, -0.01, 0.3])\n",
    "plt.xlim((0.10,0.3))\n",
    "plt.ylim((-0.01, 0.3))\n",
    "ax.set_xlabel('Error $\\downarrow$', fontsize=18)\n",
    "ax.set_ylabel('$|\\mathrm{DEO}|$ $\\downarrow$', fontsize=18)\n",
    "plt.legend(prop={'size':12},)\n",
    "plt.savefig('adult_deo.pdf', bbox_inches='tight', dpi=300)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Compas DDP"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "x = list(df1.compas_ddp_err)\n",
    "x_err = list(df1.compas_ddp_err_std)\n",
    "\n",
    "y = list(df1.compas_ddp)\n",
    "y_err = list(df1.compas_ddp_std)\n",
    "\n",
    "fig,ax=plt.subplots(1,1)\n",
    "\n",
    "for i, (x_, y_) in enumerate(zip(x, y)):\n",
    "    plt.scatter(x_, y_, c=[sns.color_palette(\"bright\", 7)[i]],\\\n",
    "                label=label_ddp[i], s=75, zorder=3)\n",
    "\n",
    "plt.errorbar(x=x, y=y, xerr=x_err, yerr=y_err, elinewidth=1, ecolor='gray',\\\n",
    "             zorder=0, fmt='none', marker='none')\n",
    "\n",
    "#plt.axis([0.3, 0.5, -0.01, 0.25])\n",
    "plt.ylim((-0.05,0.3))\n",
    "plt.xlim((0.3, 0.5))\n",
    "ax.set_xlabel('Error $\\downarrow$', fontsize=18)\n",
    "ax.set_ylabel('$|\\mathrm{DDP}|$ $\\downarrow$', fontsize=18)\n",
    "plt.legend(prop={'size':12},)\n",
    "plt.savefig('compas_ddp.pdf', bbox_inches='tight', dpi=300)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Compas DEO"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "x = list(df1.compas_deo_err)\n",
    "x_err = list(df1.compas_deo_err_std)\n",
    "\n",
    "y = list(df1.compas_deo)\n",
    "y_err = list(df1.compas_deo_std)\n",
    "\n",
    "fig,ax=plt.subplots(1,1)\n",
    "\n",
    "for i, (x_, y_) in enumerate(zip(x, y)):\n",
    "    plt.scatter(x_, y_, c=[sns.color_palette(\"bright\", 7)[i]],\\\n",
    "                label=label_deo[i], s=75, zorder=3)\n",
    "\n",
    "plt.errorbar(x=x, y=y, xerr=x_err, yerr=y_err, elinewidth=1, ecolor='gray',\\\n",
    "             zorder=0, fmt='none', marker='none')\n",
    "\n",
    "#plt.axis([0.3, 0.5, -0.01, 0.25])\n",
    "plt.ylim((-0.05,0.3))\n",
    "plt.xlim((0.3, 0.5))\n",
    "ax.set_xlabel('Error $\\downarrow$', fontsize=18)\n",
    "ax.set_ylabel('$|\\mathrm{DEO}|$ $\\downarrow$', fontsize=18)\n",
    "plt.legend(prop={'size':12},)\n",
    "plt.savefig('compas_deo.pdf', bbox_inches='tight', dpi=300)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Dutch DDP"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "x = list(df2.dutch_ddp_err)\n",
    "x_err = list(df2.dutch_ddp_err_std)\n",
    "\n",
    "y = list(df2.dutch_ddp)\n",
    "y_err = list(df2.dutch_ddp_std)\n",
    "\n",
    "fig,ax=plt.subplots(1,1)\n",
    "\n",
    "for i, (x_, y_) in enumerate(zip(x, y)):\n",
    "    plt.scatter(x_, y_, c=[sns.color_palette(\"bright\", 7)[i]],\\\n",
    "                label=label_ddp[i], s=75, zorder=3)\n",
    "\n",
    "plt.errorbar(x=x, y=y, xerr=x_err, yerr=y_err, elinewidth=1, ecolor='gray',\\\n",
    "             zorder=0, fmt='none', marker='none')\n",
    "\n",
    "#plt.axis([0.3, 0.5, -0.01, 0.25])\n",
    "plt.ylim((-0.01, 0.2))\n",
    "plt.xlim((0.1, 0.5))\n",
    "ax.set_xlabel('Error $\\downarrow$', fontsize=18)\n",
    "ax.set_ylabel('$|\\mathrm{DDP}|$ $\\downarrow$', fontsize=18)\n",
    "plt.legend(prop={'size':12},)\n",
    "plt.savefig('dutch_ddp.pdf', bbox_inches='tight', dpi=300)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Dutch DEO"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "x = list(df2.dutch_deo_err)\n",
    "x_err = list(df2.dutch_deo_err_std)\n",
    "\n",
    "y = list(df2.dutch_deo)\n",
    "y_err = list(df2.dutch_deo_std)\n",
    "\n",
    "fig,ax=plt.subplots(1,1)\n",
    "\n",
    "for i, (x_, y_) in enumerate(zip(x, y)):\n",
    "    plt.scatter(x_, y_, c=[sns.color_palette(\"bright\", 7)[i]],\\\n",
    "                label=label_deo[i], s=50, zorder=3)\n",
    "\n",
    "plt.errorbar(x=x, y=y, xerr=x_err, yerr=y_err, elinewidth=1, ecolor='gray',\\\n",
    "             zorder=0, fmt='none', marker='none')\n",
    "\n",
    "#plt.axis([0.1, 0.5, -0.01, 0.2])\n",
    "plt.ylim((-0.01, 0.2))\n",
    "plt.xlim((0.1, 0.5))\n",
    "ax.set_xlabel('Error $\\downarrow$', fontsize=18)\n",
    "ax.set_ylabel('$|\\mathrm{DEO}|$ $\\downarrow$', fontsize=18)\n",
    "plt.legend(prop={'size':12},)\n",
    "plt.savefig('dutch_deo.pdf', bbox_inches='tight', dpi=300)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Celeb DDP"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "x = list(df2.celeb_ddp_err)\n",
    "x_err = list(df2.celeb_ddp_err_std)\n",
    "\n",
    "y = list(df2.celeb_ddp)\n",
    "y_err = list(df2.celeb_ddp_std)\n",
    "\n",
    "fig,ax=plt.subplots(1,1)\n",
    "\n",
    "for i, (x_, y_) in enumerate(zip(x, y)):\n",
    "    plt.scatter(x_, y_, c=[sns.color_palette(\"bright\", 7)[i]],\\\n",
    "                label=label_ddp[i], s=75, zorder=3)\n",
    "\n",
    "plt.errorbar(x=x, y=y, xerr=x_err, yerr=y_err, elinewidth=1, ecolor='gray',\\\n",
    "             zorder=0, fmt='none', marker='none')\n",
    "\n",
    "#plt.axis([0.3, 0.5, -0.01, 0.25])\n",
    "plt.ylim((-0.01, 0.23))\n",
    "plt.xlim((0.1, 0.5))\n",
    "ax.set_xlabel('Error $\\downarrow$', fontsize=18)\n",
    "ax.set_ylabel('$|\\mathrm{DDP}|$ $\\downarrow$', fontsize=18)\n",
    "plt.legend(prop={'size':12},)\n",
    "plt.savefig('celeb_ddp.pdf', bbox_inches='tight', dpi=300)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Celeb DEO"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "x = list(df2.celeb_deo_err)\n",
    "x_err = list(df2.celeb_deo_err_std)\n",
    "\n",
    "y = list(df2.celeb_deo)\n",
    "y_err = list(df2.celeb_deo_std)\n",
    "\n",
    "fig,ax=plt.subplots(1,1)\n",
    "\n",
    "for i, (x_, y_) in enumerate(zip(x, y)):\n",
    "    plt.scatter(x_, y_, c=[sns.color_palette(\"bright\", 7)[i]],\\\n",
    "                label=label_deo[i], s=50, zorder=3)\n",
    "\n",
    "plt.errorbar(x=x, y=y, xerr=x_err, yerr=y_err, elinewidth=1, ecolor='gray',\\\n",
    "             zorder=0, fmt='none', marker='none')\n",
    "\n",
    "#plt.axis([0.1, 0.5, -0.01, 0.2])\n",
    "plt.ylim((-0.01, 0.23))\n",
    "plt.xlim((0.1, 0.5))\n",
    "ax.set_xlabel('Error $\\downarrow$', fontsize=18)\n",
    "ax.set_ylabel('$|\\mathrm{DEO}|$ $\\downarrow$', fontsize=18)\n",
    "plt.legend(prop={'size':12},)\n",
    "plt.savefig('celeb_deo.pdf', bbox_inches='tight', dpi=300)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.3"
  },
  "toc": {
   "base_numbering": 1,
   "nav_menu": {},
   "number_sections": true,
   "sideBar": true,
   "skip_h1_title": false,
   "title_cell": "Table of Contents",
   "title_sidebar": "Contents",
   "toc_cell": true,
   "toc_position": {},
   "toc_section_display": true,
   "toc_window_display": false
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}

